An Optimistic Acceleration of AMSGrad for Nonconvex Optimization

We propose a new variant of AMSGrad, a popular adaptive gradient based optimization algorithm widely used for training deep neural networks. Our algorithm adds prior knowledge about the sequence of consecutive mini-batch gradients and leverages its underlying structure making the gradients sequentially predictable. By exploiting the predictability and ideas from optimistic online learning, the proposed algorithm can accelerate the convergence and increase sample efficiency. After establishing a tighter upper bound under some convexity conditions on the regret, we offer a complimentary view of our algorithm which generalizes the offline and stochastic version of nonconvex optimization. In the nonconvex case, we establish a non-asymptotic convergence bound independently of the initialization. We illustrate the practical speedup on several deep learning models via numerical experiments.

==> simulation/a.m <==
init = 5;
iter = 10
0;
eta  = 0.1;

x_gd = zeros(iter,1); 
x_gd(1) = init;
for t=1:iter-1
	x_gd(t+1) = x_gd(t)  - eta *x_gd(t);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
u    = zeros(iter,1); 
u(1) = init;
v    = zeros(iter,1); 
v(1) = init;
for t=1:iter-1
	u(t+1) = u(t)  - eta *v(t);
	v(t+1) = u(t+1)  - eta *v(t);
end 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
y    = zeros(iter,1); 
y(1) = init;
z    = zeros(iter,1); 
z(1) = init;
GradMa = zeros(iter,1);
GradMa(1) = init;
U = zeros(iter-1,1);
m    = zeros(iter,1);
for t=1:iter-1
	y(t+1) = y(t)  - eta *z(t);
	%optm = ex(GradMa);
    if( t > 1)
        U(t-1) = GradMa(t) - GradMa(t-1);
        UU = U(1:t-1);
        %size(UU)
        ddd = UU*UU'+ 0.001*eye(size(UU*UU',1));
        cc = ones(t-1,1) \ ddd;
        cc = cc ./ sum(cc);
        m(t) = dot( cc' , GradMa(1:t-1) );
    	z(t+1) = y(t+1)  - eta *m(t);
        GradMa(t+1) = z(t+1);
    else
        z(t+1) = y(t+1);
        GradMa(t+1) = z(t+1);
    end
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dx = abs( x_gd );
dv = abs( v );
dz = abs( z );

xData = 1:iter;
yData{1} = dx;
yData{2} = dv;
yData{3} = dz;

legendStr = {'GD','Opt-1','Opt-extra'};

%% Pretty Plot

figure;
options.logScale = 2;
options.colors = [1 0 0
    0 1 0
    0 0 1];
options.lineStyles = {':','--','-'};
options.markers = {'o','s','x'};

options.markerSpacing = [1 1
    1 1
    1 1];
options.xlabel = 'Iteration Number';
options.ylabel = 'w_t';
options.legend = legendStr;
options.legendLoc = 'NorthEast';
prettyPlot(xData,yData,options);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


m1 = v(1:end) ;
m2 = m(1:end) ;

xxData = 1:iter;
yyData{1} = v - u;
yyData{2} = z - y;

legendStr = {'Opt-1','Opt-extra'};

%% Pretty Plot

figure;
options.logScale = 0;
options.colors = [ 0 1 0
    0 0 1];
options.lineStyles = {'--','-'};
options.markers = {'s','x'};

options.markerSpacing = [1 1
    1 1
    1 1];
options.xlabel = 'Iteration Number';
options.ylabel = 'Scaled m_t';
options.legend = legendStr;
options.legendLoc = 'NorthEast';
prettyPlot(xxData,yyData,options);



==> simulation/b.m <==
init = 1;
iter = 20

eta  = 0.4;

x_gd = zeros(iter,1); 
x_gd(1) = init;
for t=1:iter-1
    if( mod(t,3) == 1)
    	x_gd(t+1) = x_gd(t)  - eta * 3 / sqrt(t);
        x_gd(t+1) = thre(x_gd(t+1));
    else
    	x_gd(t+1) = x_gd(t)  + eta * 1 / sqrt(t);
        x_gd(t+1) = thre(x_gd(t+1));
    end    
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
u    = zeros(iter,1); 
u(1) = init;
v    = zeros(iter,1); 
v(1) = init;
for t=1:iter-1
    if( mod(t,3) == 1)
        u(t+1) = u(t)  - eta *3 / sqrt(t);
        u(t+1) = thre(u(t+1));
   	    v(t+1) = u(t+1)  + eta *1 / sqrt(t+1);
        v(t+1) = thre(v(t+1));
    elseif( mod(t,3) == 2)
        u(t+1) = u(t)    +  eta *1 / sqrt(t);
        u(t+1) = thre(u(t+1));
   	    v(t+1) = u(t+1)  -  eta *3 / sqrt(t+1);
        v(t+1) = thre(v(t+1));        
    else    
        u(t+1) = u(t)   + eta *1 / sqrt(t);
        u(t+1) = thre(u(t+1));
   	    v(t+1) = u(t+1) + eta *1 / sqrt(t+1);
        v(t+1) = thre(v(t+1));
    end
end 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
y    = zeros(iter,1); 
y(1) = init;
z    = zeros(iter,1); 
z(1) = init;
GradMa = zeros(iter,1);
GradMa(1) = 3;
U = zeros(iter-1,1);
m    = zeros(iter,1);
for t=1:iter-1
    if( mod(t,3) == 1)
    	y(t+1) = y(t)  - eta *3 / sqrt(t);
        y(t+1) = thre(y(t+1));
    else
    	y(t+1) = y(t)  + eta * 1 / sqrt(t);
        y(t+1) = thre(y(t+1));
    end    
    if( t > 1) 
        cc = 3;
        m(t)   = prem(GradMa(1:t-1) );
        aaa = eta *m(t) / sqrt(t+1)
        z(t+1) = y(t+1)  - eta *m(t) / sqrt(t+1);
        z(t+1) = thre(z(t+1));
    else
        z(t+1) = y(t+1);    
    end    
    
    if( mod(t,3) == 1)
        GradMa(t+1) = 3;
    elseif ( mod(t,3) == 1)
        GradMa(t+1) = -1
    end    
        
end 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dx = abs( x_gd+1);
dv = abs( v+1 );
dz = abs( z+1 );

xData = 1:iter;
yData{1} = dx;
yData{2} = dv;
yData{3} = dz;

legendStr = {'GD','Opt-1','Opt-extra'};

%% Pretty Plot

figure;
options.logScale = 0;
options.colors = [1 0 0
    0 1 0
    0 0 1];
options.lineStyles = {':','--','-'};
options.markers = {'o','s','x'};

options.markerSpacing = [1 1
    1 1
    1 1];
options.xlabel = 'Iteration Number';
options.ylabel = 'Distance to the optimal point -1';
options.legend = legendStr;
options.legendLoc = 'NorthEast';
prettyPlot(xData,yData,options);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


m1 = v(1:end) ;
m2 = m(1:end) ;

xxData = 1:iter;
yyData{1} = v - u;
yyData{2} = z - y;

legendStr = {'Opt-1','Opt-extra'};

%% Pretty Plot

figure;
options.logScale = 0;
options.colors = [ 0 1 0
    0 0 1];
options.lineStyles = {'--','-'};
options.markers = {'s','x'};

options.markerSpacing = [1 1
    1 1
    1 1];
options.xlabel = 'Iteration Number';
options.ylabel = 'Scaled m_t';
options.legend = legendStr;
options.legendLoc = 'NorthEast';
prettyPlot(xxData,yyData,options);





==> simulation/prem.m <==
function [m] = prem(GradMa)
        %make sure GradMa >=1 2
        n = length(GradMa);
if( n >= 2)
        U = zeros( n-1, 1);
        for i=1:n-1
            U(i) = GradMa(i+1) - GradMa(i);        
        end
      
        UU = U;
        %size(UU)
        ddd = UU*UU'+ 0.001*eye(size(UU*UU',1));
        size(ddd)
        cc = ones(n-1,1) \ ddd;
        cc = cc ./ sum(cc);
        m = dot( cc' , GradMa(1:n-1) );
else
        m = 0;
end


==> simulation/prettyPlot.m <==
function [output] = prettyPlot(xData,yData,options)
% prettyPlot(xData,yData,options)
%
% available options:
% legend - cell array containing legend entries (default = [])
% title - string containing plot title (default = [])
% xlabel - string containing x-axis label (default = [])
% ylabel - string containing y-axis label (default = [])
% lineWidth - width of lines (default = 3)
% colors - cell array or (n by 3) matrix containing line colors (default = 'b')
% lineStyles - cell array containing line styles (default = '-')
% markerSize - size of markers (default = 12)
% markers - cell array containing markers (default = [])
% markerSpacing - (n by 2) matrix containing spacing between markers and offset for first marker
% xlimits - 2-vector containing lower and upper limits for x-axis (can be inf to show full range)
% ylimits - 2-vector containing lower and upper limits for y-axis (can be inf to show full range)
% logScale - can be 0 (regular scale), 1 (semilogx), 2 (semilogy), or 3 (loglog)
% legendLoc - location of legend (default = 'Best')
% useLines - whether to use lines (default = 1)
% fillFace - whether to fill markers (default = 1)
% errors - (n by p by 2) array containing upper and lower error lines
% errorStyle - line style for error bars
% errorColors - colors for error bars
% errorFill - set to 1 to use a filled-in error area instead of lines (default = 0)
% labelLiens - place legend values next to lines (default = 0)
% labelLoc - can be 0 (randomly placed), 1 (random, then furthest from
% existing), or 2 (furthest from other lines)
% labelRotate - rotates line labels (default = 1)

if nargin < 3
    options = [];
end

[legendStr,plotTitle,plotXlabel,plotYlabel,lineWidth,colors,lineStyles,...
    markerSize,markers,markerSpacing,xlimits,ylimits,logScale,legendLoc,...
    useLines,fillFace,errors,errorStyle,errorColors,errorFill,labelLines,labelLoc,labelRotate] = ...
    myProcessOptions(options,'legend',[],'title',[],'xlabel',[],'ylabel',[],...
    'lineWidth',3,'colors',[],'lineStyles',[],...
    'markerSize',12,'markers',[],'markerSpacing',[],...
    'xlimits',[],'ylimits',[],...
    'logScale',0,'legendLoc','Best','useLines',1,'fillFace',1,...
    'errors',[],'errorStyle',{'--'},'errorColors',[],'errorFill',0,'labelLines',0,'labelLoc',2,'labelRotate',1);

if nargin < 2
    fprintf('\nUsage: prettyPlot(xData,yData,options)\n\nCalling with no arguments returns the default options\nUse the help function for details\n');
    options.legend = legendStr;
    options.title = plotTitle;
    options.xlabel = plotXlabel;
    options.ylabel = plotYlabel;
    options.lineWidth = 3;
    options.colors = colors;
    options.lineStyles = lineStyles;
    options.markerSize = markerSize;
    options.xlimits = xlimits;
    options.ylimits = ylimits;
    options.logScale = logScale;
    options.legendLoc = legendLoc;
    options.useLines = useLines;
    options.fillFace = fillFace;
    options.errors = errors;
    options.errorStyle = errorStyle;
    options.errorColors = errorColors;
    options.errorFill = 0;
    options.labelLines = 0;
    options.labelLoc = 2;
    options.labelRotate = 1;
    output=options;
    return
else
    output = [];
end

if logScale == 1
    plotFunc = @semilogx;
elseif logScale == 2
    plotFunc = @semilogy;
elseif logScale == 3
    plotFunc = @loglog;
else
    plotFunc = @plot;
end

if useLines == 0
    defaultStyle = 'b.';
else
    defaultStyle = 'b';
end

if iscell(yData)
    nLines = length(yData);
else
    nLines = size(yData,1);
end

for i = 1:nLines
    
    % Get yData for line
    if iscell(yData)
        y{i} = yData{i};
    else
        y{i} = yData(i,:);
    end
    
    % Get xData for line
    if isempty(xData)
        x{i} = 1:length(y);
    elseif iscell(xData)
        if isempty(xData{i})
            x{i} = 1:length(y{i});
        else
            x{i} = xData{i};
        end
    elseif size(xData,1) == 1
        x{i} = xData(1:length(y{i}));
    else
        x{i} = xData(i,:);
    end
    
    % Plot
    h(i) = plotFunc(x{i},y{i},defaultStyle);
    hold on;
end

if ~isempty(errors)
    if isempty(errorColors)
        errorColors = colors+.75;
        errorColors(:) = min(errorColors(:),1);
    end
    for i = 1:nLines
        if errorFill == 0
            hL = plotFunc(x{i},errors{i,1},defaultStyle);
            hU = plotFunc(x{i},errors{i,2},defaultStyle);
            applyStyle(hL,i,lineWidth,errorColors,errorStyle,[],markerSpacing);
            applyStyle(hU,i,lineWidth,errorColors,errorStyle,[],markerSpacing);
        else
            hE = fill([x{i}(:);flipud(x{i}(:))],[errors{i,1}(:);flipud(errors{i,2}(:))],errorColors(i,:),'LineStyle','none');
        end
    end
    
    % Re-plot the lines
    for i = 1:nLines
        h(i) = plotFunc(x{i},y{i},defaultStyle);
    end
end



if isempty(markerSpacing)
    for i = 1:nLines
        h(i) = applyStyle(h(i),i,lineWidth,colors,lineStyles,markers,markerSpacing);
    end
else
    for i = 1:nLines
        h(i) = applyStyle(h(i),i,lineWidth,colors,lineStyles,markers,markerSpacing);
        if ~isempty(markers) && ~isempty(markers{1+mod(i-1,length(markers))})
            hM = plotFunc(x{i}(markerSpacing(i,2):markerSpacing(i,1):end),y{i}(markerSpacing(i,2):markerSpacing(i,1):end),'b.');
            markerLocations{i} = markerSpacing(i,2):markerSpacing(i,1):length(x{i});
            applyStyle(hM,i,lineWidth,colors,[],markers,[]);
            hM = plotFunc(x{i}(markerSpacing(i,2)),y{i}(markerSpacing(i,2)),defaultStyle);
            h(i) = applyStyle(hM,i,lineWidth,colors,lineStyles,markers,[]);
        end
    end
end




set(gca,'FontName','AvantGarde','FontWeight','normal','FontSize',12);

if ~isempty(plotTitle)
    hTitle = title(plotTitle);
    set(hTitle,'FontName','AvantGarde','FontSize',12,'FontWeight','bold');
end

if ~isempty(plotXlabel) || ~isempty(plotYlabel)
    h1 = xlabel(plotXlabel);
    h2 = ylabel(plotYlabel);
    set([h1 h2],'FontName','AvantGarde','FontSize',12,'FontWeight','normal');
end

set(gca, ...
    'Box'         , 'on'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'LineWidth'   , 1         );

if ~isempty(xlimits)
    xl = xlim;
    xlimits(xlimits == -inf) = xl(1);
    xlimits(xlimits == inf) = xl(2);
    xlim(xlimits);
else
    xlimits = xlim;
end
if ~isempty(ylimits)
    yl = ylim;
    ylimits(ylimits == -inf) = yl(1);
    ylimits(ylimits == inf) = yl(2);
    ylim(ylimits);
else
    ylimits = ylim;
end

switch logScale
    case 0
        xrange = xlimits(2)-xlimits(1);
        yrange = ylimits(2)-ylimits(1);
    case 1
        xrange = log(xlimits(2))-log(xlimits(1));
        yrange = ylimits(2)-ylimits(1);
    case 2
        xrange = xlimits(2)-xlimits(1);
        yrange = log(ylimits(2))-log(ylimits(1));
    case 3
        xrange = log(xlimits(2))-log(xlimits(1));
        yrange = log(ylimits(2))-log(ylimits(1));
end

for i = 1:nLines
    %candidateTextLocations{i} = markerLocations{i};
    candidateTextLocations{i} = zeros(1,0);
    for j = 1:length(x{i}) % Restrict to values on line that are contained in the plot
        if x{i}(j) >= xlimits(1) && x{i}(j) <= xlimits(2) && ...
                y{i}(j) >= ylimits(1) && y{i}(j) <= ylimits(2)
            candidateTextLocations{i}(1,end+1) = j;
        end
    end
end

% Now either label the lines, or just make a legend
if ~isempty(legendStr)
    if labelLines % Try to label the lines
        for i = 1:nLines
            
            switch labelLoc
                case 0 % Random Placement on the line
                    m = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                case 1 % As far as possible from nearest currently-placed label
                    if i == 1
                        m = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                    else
                        furthest = 0;
                        for m = candidateTextLocations{i}
                            d = figDist(x{i}(m),y{i}(m),textLocations(1:i-1,1),textLocations(1:i-1,2));
                            closest = min(d);
                            if closest > furthest
                                furthest = closest;
                                bestM = m;
                            end
                        end
                        %fprintf('Furthest from %d is %d\n',i,bestM);
                        m = bestM;
                    end
                case 2 % Place label as far as possible from other lines and figure boundary
                    furthest = 0;
                    bestM = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                    for m = candidateTextLocations{i}
                        closest = inf;
                        
                        % Compare to figure boundaries
                        d1 = figDist(x{i}(m),y{i}(m),x{i}(m),ylimits(1));
                        d2 = figDist(x{i}(m),y{i}(m),x{i}(m),ylimits(2));
                        d3 = figDist(x{i}(m),y{i}(m),xlimits(1),y{i}(m));
                        d4 = figDist(x{i}(m),y{i}(m),xlimits(2),y{i}(m));
                        closest = min([d1 d2 d3 d4]);
                        
                        % Compare to other lines
                        for j = [1:i-1 i+1:nLines]
                            d = figDist(x{i}(m),y{i}(m),x{j},y{j});
                            closest = min([closest d]);
                        end
                                                
                        if closest > furthest
                            furthest = closest;
                            bestM = m;
                        end
                    end
                    m = bestM;
            end
            textLocations(i,:) = [x{i}(m),y{i}(m)];
            
            % Draw text
            stringVal = [repmat(' ',1,markerSize/4),legendStr{i}];
            stringVal = legendStr{i};
            hText(i) = text(x{i}(m),y{i}(m),...
                stringVal,...
                'VerticalAlignment','middle',...
                'HorizontalAlignment','center',...
                'FontSize',12,'FontWeight','bold');
            
            % Fill background and add edge
            set(hText(i),'BackgroundColor',[1 1 1]);
            set(hText(i),'EdgeColor',[0 0 0]);
            
            % Add Color
            if ~isempty(colors)
                if iscell(colors)
                    set(hText(i),'Color',colors{1+mod(i-1,length(colors))});
                    %set(hText(i),'EdgeColor',colors{1+mod(i-1,length(colors))});
                else
                    set(hText(i),'Color',colors(1+mod(i-1,size(colors,1)),:));
                   % set(hText(i),'EdgeColor',colors(1+mod(i-1,size(colors,1)),:));
                end
            end
            
            % Change Edge Style
            if ~isempty(lineStyles) && useLines
                if ~isempty(lineStyles)
                    if ~isempty(lineStyles{1+mod(i-1,length(lineStyles))})
                        %set(hText(i),'LineStyle',lineStyles{1+mod(i-1,length(lineStyles))});
                    end
                end
            end
            
            if labelRotate
                p1 = max(m-1,1);
                p2 = min(m+1,length(x{i}));
                slope = figDistY(y{i}(p2),y{i}(p1))/figDistX(x{i}(p2),x{i}(p1));
                set(hText(i),'Rotation',180*atan(slope)/pi);
            end
        end
    else % Standard legend
        h = legend(h,legendStr);
        set(h,'FontSize',10,'FontWeight','normal');
        set(h,'Location','Best');
        set(h,'Location',legendLoc);
    end
end

set(gcf, 'PaperPositionMode', 'auto');


% Changes the width/style/marker of a line
    function [h] = applyStyle(h,i,lineWidth,colors,lineStyles,markers,markerSpacing)
        hold on;
        set(h,'LineWidth',lineWidth);
        if ~isempty(colors)
            if iscell(colors)
                set(h,'Color',colors{1+mod(i-1,length(colors))});
            else
                set(h,'Color',colors(1+mod(i-1,size(colors,1)),:));
            end
        end
        if ~isempty(lineStyles) && useLines
            if isempty(lineStyles)
                set(h,'LineStyle','-');
            else
                if ~isempty(lineStyles{1+mod(i-1,length(lineStyles))})
                    set(h,'LineStyle',lineStyles{1+mod(i-1,length(lineStyles))});
                end
            end
        end
        if ~isempty(markers)
            if ~isempty(markers{1+mod(i-1,length(markers))})
                if isempty(markerSpacing)
                    set(h,'Marker',markers{1+mod(i-1,length(markers))});
                    set(h,'MarkerSize',markerSize);
                    if fillFace
                        set(h,'MarkerFaceColor',[1 1 .9]);
                    end
                end
            end
        end
    end

% Computes distance on figure, taking into account range of x/y-values
% and use of log-scale
    function [d] = figDist(x1,y1,x2,y2)
        v = [figDistX(x1,x2(:)')
            figDistY(y1,y2(:)');];
        d = sqrt(sum(v.^2));
    end

    function [dX] = figDistX(x1,x2)
        xlimits = xlim;
        switch logScale
            case {0,2}
                dX = (x1-x2)./(xlimits(2)-xlimits(1));
            case {1,3}
                dX = (log(x1)-log(x2))./(log(xlimits(2))-log(xlimits(1)));
        end
    end
    function [dY] = figDistY(y1,y2)
        ylimits = ylim;
        switch logScale
            case {0,1}
                dY = (y1-y2)/(ylimits(2)-ylimits(1));
            case {2,3}
                dY = (log(y1)-log(y2))/(log(ylimits(2))-log(ylimits(1)));
        end
    end
end

==> simulation/prettyPlot/example_prettyPlot.m <==
clear all
close all

%% Generate some data
maxIter = 100;
err0 = 10000;
err1 = zeros(1,100);
err2 = zeros(1,100);
err3 = zeros(1,100);
err4 = zeros(1,100);
err5 = zeros(1,100);
err6 = zeros(1,100);
rho = .04;
rho2 = .04:.005:1;
for k = 1:maxIter
	err1(k) = err0/sqrt(k);
	err2(k) = err0/k;
	err3(k) = err0/k^2;
	err4(k) = err0*(1-rho)^k;
	err5(k) = err0*(1-sqrt(rho))^k;
	err6(k) = err0*prod(1-rho2(1:k));
end

%% Matlab way
xData = 1:maxIter;
yData = [err1;err2;err3;err4;err5;err6];
legendStr = {'Sublinear1','Sublinear2','Sublinear3','Linear1','Linear2','Superlinear'};

figure(1);
plot(xData,yData);
legend(legendStr);
title('Plot made with plot function (press any key to go to next step)');
pause

clf;
semilogy(xData,yData);
legend(legendStr);
title('Plot made with plot function (press any key to go to next step)');
pause

clf;
semilogy(xData,err1,'r:');
hold on;
semilogy(xData,err2,'r--');
semilogy(xData,err3,'r-');
semilogy(xData,err4,'g--');
semilogy(xData,err5,'g-');
semilogy(xData,err6,'b-');
legend(legendStr);
title('Plot made with plot function (press any key to go to next step)');
pause

clf;
semilogy(xData,err1,'ro:');
hold on;
semilogy(xData,err2,'ro--');
semilogy(xData,err3,'ro-');
semilogy(xData,err4,'gs--');
semilogy(xData,err5,'gs-');
semilogy(xData,err6,'bp-');
legend(legendStr,'Location','SouthWest');
xlabel('Iteration Number');
ylabel('Error');
title('Plot made with plot function');
print -dpdf regularPlot.pdf;
fprintf('(press any key to start using prettyPlot)\n');
pause

%% Pretty Plot

figure;
prettyPlot(xData,yData);
title('Plot made with prettyPlot function (press any key to go to next step)');
pause

clf;
options.logScale = 2;
options.title = 'Plot made with prettyPlot function (press any key to go to next step)';
prettyPlot(xData,yData,options);
pause

clf;
options.colors = [1 0 0
	1 0 0
	1 0 0
	0 1 0
	0 1 0
	0 0 1];
options.lineStyles = {':','--','-','--','-','-'};
options.legend = legendStr;
prettyPlot(xData,yData,options);
pause

clf;
options.markers = {'o','o','o','s','s','p'};
options.xlabel = 'Iteration Number';
options.ylabel = 'Error';
options.legendLoc = 'SouthWest';
prettyPlot(xData,yData,options);
pause

clf;
options.markerSpacing = [25 1
	25 1
	25 1
	25 1
	25 1
	25 1];
options.xlabel = 'Iteration Number';
options.ylabel = 'Error';
options.legendLoc = 'SouthWest';
prettyPlot(xData,yData,options);
pause

clf;
options.markerSpacing = [25 1
	25 11
	25 21
	25 5
	25 15
	25 8];
options.title = 'Final plot made using prettyPlot';
prettyPlot(xData,yData,options);
print -dpdf prettyPlot.pdf

==> simulation/prettyPlot/example_prettyPlot2.m <==
% Demo shows how to:
%    1. use cell arrays when lines have different length
%    2. use repeating sequence of markers/colors/lineStyles
%    3. truncate axes to partially-specified limits

clear all
close all

%% Generate some data
maxIter = 200;
optTol = 1e-6;
err0 = 10000;
rho = .04;
rho2 = .04:.005:1;
for k = 1:maxIter
	err1(k) = err0/sqrt(k);
	if err1(k) < optTol
		break;
	end
end
for k = 1:maxIter
	err2(k) = err0/k;
	if err2(k) < optTol
		break;
	end
end
for k = 1:maxIter
	err3(k) = err0/k^2;
	if err3(k) < optTol
		break;
	end
end
for k = 1:maxIter
	err4(k) = err0*(1-rho)^k;
	if err4(k) < optTol
		break;
	end
end
for k = 1:maxIter
	err5(k) = err0*(1-sqrt(rho))^k;
	if err5(k) < optTol
		break;
	end
end
for k = 1:maxIter
	err6(k) = err0*prod(1-rho2(1:k));
	if err6(k) < optTol
		break;
	end
end

% Note: yData does not have same length, and is stored as cell array
xData = 1:maxIter;
yData{1} = err1;
yData{2} = err2;
yData{3} = err3;
yData{4} = err4;
yData{5} = err5;
yData{6} = err6;
legendStr = {'Sublinear1','Sublinear2','Sublinear3','Linear1','Linear2','Superlinear'};


%% Pretty Plot

figure;
options.logScale = 2;

% Note: prettyPlot will cycle through the given colors/lineStyles/markers
options.colors = [1 0 0
	0 1 0
	0 0 1];
options.lineStyles = {':','--','-'};
options.markers = {'o','s'};


% Note: we will truncate the lower y-axis limit but not the upper limit
options.ylimits = [1e-6 inf];

options.markerSpacing = [25 1
	25 11
	25 21
	25 5
	25 15
	25 8];
options.xlabel = 'Iteration Number';
options.ylabel = 'Error';
options.legend = legendStr;
options.legendLoc = 'SouthWest';
prettyPlot(xData,yData,options);
print -dpdf prettyPlot2.pdf

==> simulation/prettyPlot/example_prettyPlot3.m <==
clear all
load SAGexperiment.mat

options.legendLoc = 'NorthEast';
options.logScale = 2;
options.colors = colors;
options.lineStyles = lineStyles;
options.markers = markers;
options.markerSize = 12;
options.markerSpacing = markerSpacing;
options.legendStr = names;
options.legend = names;
options.ylabel = 'Objective minus Optimum';
options.xlabel = 'Effective Passes';
options.labelLines = 1;
options.labelRotate = 1;
options.xlimits = [0 maxIter];
options.ylimits = [-inf 1.01];

figure;
prettyPlot(fEvals,fVals,options);
print -dpdf prettyPlot4.pdf

==> simulation/prettyPlot/example_prettyPlot4.m <==
%% Demo shows how to plot upper/lower error lines

clear all
close all

%% Load data
load timeProjection1_0.10.mat

figure;
xData = elementRange;
for i = 1:3
	RT = runTime(:,:,i);
	
	yData{i} = mean(RT,2);
	errors{i,1} = min(RT,[],2);
	errors{i,2} = max(RT,[],2);
end

options.errors = errors;
options.errorStyle = {'--'};
options.errorColors = [.75 .75 1
	.75 1 .75
	1 .75 .75];

options.colors = [0 0 .5
	0 .5 0
	.5 0 0];
options.title = sprintf('Projection Time against Vector Length (Sparsity = %d%%))',kRatio*100);
options.xlabel = 'Vector Length';
options.ylabel = 'Runtime (s)';
options.legend = {'Random','Heap','Sort'};
options.legendLoc = 'NorthWest';
options.labelLines = 1;

% Use exlipcit error bars
prettyPlot(xData,yData,options);

% Use color area
options.errorFill = 1;
figure;
prettyPlot(xData,yData,options);
print -dpdf prettyPlot3.pdf

==> simulation/prettyPlot/myProcessOptions.m <==
function [varargout] = myProcessOptions(options,varargin)
% Similar to processOptions, but case insensitive and
%   using a struct instead of a variable length list

options = toUpper(options);

for i = 1:2:length(varargin)
    if isfield(options,upper(varargin{i}))
        v = getfield(options,upper(varargin{i}));
        if isempty(v)
            varargout{(i+1)/2}=varargin{i+1};
        else
            varargout{(i+1)/2}=v;
        end
    else
        varargout{(i+1)/2}=varargin{i+1};
    end
end

end

function [o] = toUpper(o)
if ~isempty(o)
    fn = fieldnames(o);
    for i = 1:length(fn)
        o = setfield(o,upper(fn{i}),getfield(o,fn{i}));
    end
end
end

==> simulation/prettyPlot/prettyPlot.m <==
function [output] = prettyPlot(xData,yData,options)
% prettyPlot(xData,yData,options)
%
% available options:
% legend - cell array containing legend entries (default = [])
% title - string containing plot title (default = [])
% xlabel - string containing x-axis label (default = [])
% ylabel - string containing y-axis label (default = [])
% lineWidth - width of lines (default = 3)
% colors - cell array or (n by 3) matrix containing line colors (default = 'b')
% lineStyles - cell array containing line styles (default = '-')
% markerSize - size of markers (default = 12)
% markers - cell array containing markers (default = [])
% markerSpacing - (n by 2) matrix containing spacing between markers and offset for first marker
% xlimits - 2-vector containing lower and upper limits for x-axis (can be inf to show full range)
% ylimits - 2-vector containing lower and upper limits for y-axis (can be inf to show full range)
% logScale - can be 0 (regular scale), 1 (semilogx), 2 (semilogy), or 3 (loglog)
% legendLoc - location of legend (default = 'Best')
% useLines - whether to use lines (default = 1)
% fillFace - whether to fill markers (default = 1)
% errors - (n by p by 2) array containing upper and lower error lines
% errorStyle - line style for error bars
% errorColors - colors for error bars
% errorFill - set to 1 to use a filled-in error area instead of lines (default = 0)
% labelLiens - place legend values next to lines (default = 0)
% labelLoc - can be 0 (randomly placed), 1 (random, then furthest from
% existing), or 2 (furthest from other lines)
% labelRotate - rotates line labels (default = 1)

if nargin < 3
    options = [];
end

[legendStr,plotTitle,plotXlabel,plotYlabel,lineWidth,colors,lineStyles,...
    markerSize,markers,markerSpacing,xlimits,ylimits,logScale,legendLoc,...
    useLines,fillFace,errors,errorStyle,errorColors,errorFill,labelLines,labelLoc,labelRotate] = ...
    myProcessOptions(options,'legend',[],'title',[],'xlabel',[],'ylabel',[],...
    'lineWidth',3,'colors',[],'lineStyles',[],...
    'markerSize',12,'markers',[],'markerSpacing',[],...
    'xlimits',[],'ylimits',[],...
    'logScale',0,'legendLoc','Best','useLines',1,'fillFace',1,...
    'errors',[],'errorStyle',{'--'},'errorColors',[],'errorFill',0,'labelLines',0,'labelLoc',2,'labelRotate',1);

if nargin < 2
    fprintf('\nUsage: prettyPlot(xData,yData,options)\n\nCalling with no arguments returns the default options\nUse the help function for details\n');
    options.legend = legendStr;
    options.title = plotTitle;
    options.xlabel = plotXlabel;
    options.ylabel = plotYlabel;
    options.lineWidth = 3;
    options.colors = colors;
    options.lineStyles = lineStyles;
    options.markerSize = markerSize;
    options.xlimits = xlimits;
    options.ylimits = ylimits;
    options.logScale = logScale;
    options.legendLoc = legendLoc;
    options.useLines = useLines;
    options.fillFace = fillFace;
    options.errors = errors;
    options.errorStyle = errorStyle;
    options.errorColors = errorColors;
    options.errorFill = 0;
    options.labelLines = 0;
    options.labelLoc = 2;
    options.labelRotate = 1;
    output=options;
    return
else
    output = [];
end

if logScale == 1
    plotFunc = @semilogx;
elseif logScale == 2
    plotFunc = @semilogy;
elseif logScale == 3
    plotFunc = @loglog;
else
    plotFunc = @plot;
end

if useLines == 0
    defaultStyle = 'b.';
else
    defaultStyle = 'b';
end

if iscell(yData)
    nLines = length(yData);
else
    nLines = size(yData,1);
end

for i = 1:nLines
    
    % Get yData for line
    if iscell(yData)
        y{i} = yData{i};
    else
        y{i} = yData(i,:);
    end
    
    % Get xData for line
    if isempty(xData)
        x{i} = 1:length(y);
    elseif iscell(xData)
        if isempty(xData{i})
            x{i} = 1:length(y{i});
        else
            x{i} = xData{i};
        end
    elseif size(xData,1) == 1
        x{i} = xData(1:length(y{i}));
    else
        x{i} = xData(i,:);
    end
    
    % Plot
    h(i) = plotFunc(x{i},y{i},defaultStyle);
    hold on;
end

if ~isempty(errors)
    if isempty(errorColors)
        errorColors = colors+.75;
        errorColors(:) = min(errorColors(:),1);
    end
    for i = 1:nLines
        if errorFill == 0
            hL = plotFunc(x{i},errors{i,1},defaultStyle);
            hU = plotFunc(x{i},errors{i,2},defaultStyle);
            applyStyle(hL,i,lineWidth,errorColors,errorStyle,[],markerSpacing);
            applyStyle(hU,i,lineWidth,errorColors,errorStyle,[],markerSpacing);
        else
            hE = fill([x{i}(:);flipud(x{i}(:))],[errors{i,1}(:);flipud(errors{i,2}(:))],errorColors(i,:),'LineStyle','none');
        end
    end
    
    % Re-plot the lines
    for i = 1:nLines
        h(i) = plotFunc(x{i},y{i},defaultStyle);
    end
end



if isempty(markerSpacing)
    for i = 1:nLines
        h(i) = applyStyle(h(i),i,lineWidth,colors,lineStyles,markers,markerSpacing);
    end
else
    for i = 1:nLines
        h(i) = applyStyle(h(i),i,lineWidth,colors,lineStyles,markers,markerSpacing);
        if ~isempty(markers) && ~isempty(markers{1+mod(i-1,length(markers))})
            hM = plotFunc(x{i}(markerSpacing(i,2):markerSpacing(i,1):end),y{i}(markerSpacing(i,2):markerSpacing(i,1):end),'b.');
            markerLocations{i} = markerSpacing(i,2):markerSpacing(i,1):length(x{i});
            applyStyle(hM,i,lineWidth,colors,[],markers,[]);
            hM = plotFunc(x{i}(markerSpacing(i,2)),y{i}(markerSpacing(i,2)),defaultStyle);
            h(i) = applyStyle(hM,i,lineWidth,colors,lineStyles,markers,[]);
        end
    end
end




set(gca,'FontName','AvantGarde','FontWeight','normal','FontSize',12);

if ~isempty(plotTitle)
    hTitle = title(plotTitle);
    set(hTitle,'FontName','AvantGarde','FontSize',12,'FontWeight','bold');
end

if ~isempty(plotXlabel) || ~isempty(plotYlabel)
    h1 = xlabel(plotXlabel);
    h2 = ylabel(plotYlabel);
    set([h1 h2],'FontName','AvantGarde','FontSize',12,'FontWeight','normal');
end

set(gca, ...
    'Box'         , 'on'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'LineWidth'   , 1         );

if ~isempty(xlimits)
    xl = xlim;
    xlimits(xlimits == -inf) = xl(1);
    xlimits(xlimits == inf) = xl(2);
    xlim(xlimits);
else
    xlimits = xlim;
end
if ~isempty(ylimits)
    yl = ylim;
    ylimits(ylimits == -inf) = yl(1);
    ylimits(ylimits == inf) = yl(2);
    ylim(ylimits);
else
    ylimits = ylim;
end

switch logScale
    case 0
        xrange = xlimits(2)-xlimits(1);
        yrange = ylimits(2)-ylimits(1);
    case 1
        xrange = log(xlimits(2))-log(xlimits(1));
        yrange = ylimits(2)-ylimits(1);
    case 2
        xrange = xlimits(2)-xlimits(1);
        yrange = log(ylimits(2))-log(ylimits(1));
    case 3
        xrange = log(xlimits(2))-log(xlimits(1));
        yrange = log(ylimits(2))-log(ylimits(1));
end

for i = 1:nLines
    %candidateTextLocations{i} = markerLocations{i};
    candidateTextLocations{i} = zeros(1,0);
    for j = 1:length(x{i}) % Restrict to values on line that are contained in the plot
        if x{i}(j) >= xlimits(1) && x{i}(j) <= xlimits(2) && ...
                y{i}(j) >= ylimits(1) && y{i}(j) <= ylimits(2)
            candidateTextLocations{i}(1,end+1) = j;
        end
    end
end

% Now either label the lines, or just make a legend
if ~isempty(legendStr)
    if labelLines % Try to label the lines
        for i = 1:nLines
            
            switch labelLoc
                case 0 % Random Placement on the line
                    m = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                case 1 % As far as possible from nearest currently-placed label
                    if i == 1
                        m = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                    else
                        furthest = 0;
                        for m = candidateTextLocations{i}
                            d = figDist(x{i}(m),y{i}(m),textLocations(1:i-1,1),textLocations(1:i-1,2));
                            closest = min(d);
                            if closest > furthest
                                furthest = closest;
                                bestM = m;
                            end
                        end
                        %fprintf('Furthest from %d is %d\n',i,bestM);
                        m = bestM;
                    end
                case 2 % Place label as far as possible from other lines and figure boundary
                    furthest = 0;
                    bestM = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                    for m = candidateTextLocations{i}
                        closest = inf;
                        
                        % Compare to figure boundaries
                        d1 = figDist(x{i}(m),y{i}(m),x{i}(m),ylimits(1));
                        d2 = figDist(x{i}(m),y{i}(m),x{i}(m),ylimits(2));
                        d3 = figDist(x{i}(m),y{i}(m),xlimits(1),y{i}(m));
                        d4 = figDist(x{i}(m),y{i}(m),xlimits(2),y{i}(m));
                        closest = min([d1 d2 d3 d4]);
                        
                        % Compare to other lines
                        for j = [1:i-1 i+1:nLines]
                            d = figDist(x{i}(m),y{i}(m),x{j},y{j});
                            closest = min([closest d]);
                        end
                                                
                        if closest > furthest
                            furthest = closest;
                            bestM = m;
                        end
                    end
                    m = bestM;
            end
            textLocations(i,:) = [x{i}(m),y{i}(m)];
            
            % Draw text
            stringVal = [repmat(' ',1,markerSize/4),legendStr{i}];
            stringVal = legendStr{i};
            hText(i) = text(x{i}(m),y{i}(m),...
                stringVal,...
                'VerticalAlignment','middle',...
                'HorizontalAlignment','center',...
                'FontSize',12,'FontWeight','bold');
            
            % Fill background and add edge
            set(hText(i),'BackgroundColor',[1 1 1]);
            set(hText(i),'EdgeColor',[0 0 0]);
            
            % Add Color
            if ~isempty(colors)
                if iscell(colors)
                    set(hText(i),'Color',colors{1+mod(i-1,length(colors))});
                    %set(hText(i),'EdgeColor',colors{1+mod(i-1,length(colors))});
                else
                    set(hText(i),'Color',colors(1+mod(i-1,size(colors,1)),:));
                   % set(hText(i),'EdgeColor',colors(1+mod(i-1,size(colors,1)),:));
                end
            end
            
            % Change Edge Style
            if ~isempty(lineStyles) && useLines
                if ~isempty(lineStyles)
                    if ~isempty(lineStyles{1+mod(i-1,length(lineStyles))})
                        %set(hText(i),'LineStyle',lineStyles{1+mod(i-1,length(lineStyles))});
                    end
                end
            end
            
            if labelRotate
                p1 = max(m-1,1);
                p2 = min(m+1,length(x{i}));
                slope = figDistY(y{i}(p2),y{i}(p1))/figDistX(x{i}(p2),x{i}(p1));
                set(hText(i),'Rotation',180*atan(slope)/pi);
            end
        end
    else % Standard legend
        h = legend(h,legendStr);
        set(h,'FontSize',10,'FontWeight','normal');
        set(h,'Location','Best');
        set(h,'Location',legendLoc);
    end
end

set(gcf, 'PaperPositionMode', 'auto');


% Changes the width/style/marker of a line
    function [h] = applyStyle(h,i,lineWidth,colors,lineStyles,markers,markerSpacing)
        hold on;
        set(h,'LineWidth',lineWidth);
        if ~isempty(colors)
            if iscell(colors)
                set(h,'Color',colors{1+mod(i-1,length(colors))});
            else
                set(h,'Color',colors(1+mod(i-1,size(colors,1)),:));
            end
        end
        if ~isempty(lineStyles) && useLines
            if isempty(lineStyles)
                set(h,'LineStyle','-');
            else
                if ~isempty(lineStyles{1+mod(i-1,length(lineStyles))})
                    set(h,'LineStyle',lineStyles{1+mod(i-1,length(lineStyles))});
                end
            end
        end
        if ~isempty(markers)
            if ~isempty(markers{1+mod(i-1,length(markers))})
                if isempty(markerSpacing)
                    set(h,'Marker',markers{1+mod(i-1,length(markers))});
                    set(h,'MarkerSize',markerSize);
                    if fillFace
                        set(h,'MarkerFaceColor',[1 1 .9]);
                    end
                end
            end
        end
    end

% Computes distance on figure, taking into account range of x/y-values
% and use of log-scale
    function [d] = figDist(x1,y1,x2,y2)
        v = [figDistX(x1,x2(:)')
            figDistY(y1,y2(:)');];
        d = sqrt(sum(v.^2));
    end

    function [dX] = figDistX(x1,x2)
        xlimits = xlim;
        switch logScale
            case {0,2}
                dX = (x1-x2)./(xlimits(2)-xlimits(1));
            case {1,3}
                dX = (log(x1)-log(x2))./(log(xlimits(2))-log(xlimits(1)));
        end
    end
    function [dY] = figDistY(y1,y2)
        ylimits = ylim;
        switch logScale
            case {0,1}
                dY = (y1-y2)/(ylimits(2)-ylimits(1));
            case {2,3}
                dY = (log(y1)-log(y2))/(log(ylimits(2))-log(ylimits(1)));
        end
    end
end

==> simulation/t.py <==
a = 3;


==> simulation/thre.m <==
function y = thre(x)

        if( x > 1)
            y = 1;
        elseif ( x < -1 )
            y = -1;
        else
            y = x;
        end


==> simulation/ts.py <==
import torch


dtype = torch.float
device = torch.device("cpu")
# device = torch.device("cuda:0") # Uncomment this to run on GPU

# N is batch size; D_in is input dimension;
# H is hidden dimension; D_out is output dimension.
N, D_in, H, D_out = 64, 1000, 100, 10

# Create random input and output data
x = torch.randn(N, D_in, device=device, dtype=dtype)
y = torch.randn(N, D_out, device=device, dtype=dtype)

# Randomly initialize weights
w1 = torch.randn(D_in, H, device=device, dtype=dtype)
w2 = torch.randn(H, D_out, device=device, dtype=dtype)

learning_rate = 1e-6
for t in range(500):
    # Forward pass: compute predicted y
    h = x.mm(w1)
    h_relu = h.clamp(min=0)
    y_pred = h_relu.mm(w2)

    # Compute and print loss
    loss = (y_pred - y).pow(2).sum().item()
    print(t, loss)

    # Backprop to compute gradients of w1 and w2 with respect to loss
    grad_y_pred = 2.0 * (y_pred - y)
    grad_w2 = h_relu.t().mm(grad_y_pred)
    grad_h_relu = grad_y_pred.mm(w2.t())
    grad_h = grad_h_relu.clone()
    grad_h[h < 0] = 0
    grad_w1 = x.t().mm(grad_h)

    # Update weights using gradient descent
    w1 -= learning_rate * grad_w1
    w2 -= learning_rate * grad_w2

